Structured AI ideation yields physical strategies for epithelial barrier repair

AI systems increasingly support literature analysis, candidate evaluation and hypothesis refinement, but enabling researchers to explore research directions beyond established disciplinary approaches remains challenging. We developed Abelio, an AI system designed to generate novel research directions by expanding investigators' avenues of inquiry. Abelio reformulates research objectives, uses these alternative formulations to identify relevant elements outside conventional disciplinary boundaries, and refines the resulting hypotheses. Each stage integrates divergent exploration with convergent selection through a dedicated subsystem. In quantitative evaluations, proposals generated by the Ideation Core (Abelio's hypothesis-generation core) outperformed those of four frontier large language models in scientific soundness and hypothesis diversity, and three of four in distance from existing literature. Subsystem ablation showed that each subsystem contributes to the property it targets, with the contribution of Element Selection measurable before Refinement. To investigate intestinal epithelial barrier restoration, Abelio proposed physical interventions involving membrane-tethered poly(ethylene glycol) (PEG) and cholesterol-anchored complementary DNA. Both proposals were archived before experimentation and subsequently tested independently in damaged Caco-2 monolayers. PEG preserved barrier function in a membrane-surface-dependent manner, whereas complementary DNA enabled sequence-specific restoration that was reversible on demand. These findings demonstrate how structured research ideation can identify experimentally testable approaches beyond established disciplinary conventions.

==> make_arxiv.sh <==
#!/bin/sh
# Build the arXiv upload archive.
#
# The directory structure is preserved: arXiv keeps subdirectories, and
# relative paths like resources/figures/... resolve normally. (Verified
# against the accepted source package of arXiv:2508.17661, which ships the
# same sections/ + resources/ layout.)
#
# What arXiv needs beyond the sources:
#   00README.json  names the toplevel file, the compiler and the TeX Live
#                  release, so AutoTeX does not have to guess any of them.
#   main.bbl       arXiv does not run biber, so the compiled bibliography
#                  must be in the archive.
#
# Usage:  sh make_arxiv.sh  [output.tar.gz]
set -eu

SRC=$(cd "$(dirname "$0")" && pwd)
OUT=${1:-$SRC/../arxiv_submission.tar.gz}
BUILD=$(mktemp -d)
trap 'rm -rf "$BUILD"' EXIT

cd "$SRC"

[ -f main.bbl ] || {
  echo "main.bbl is missing -- run 'latexmk -pdf main.tex' first." >&2
  echo "arXiv does not run biber, so the compiled bibliography must ship." >&2
  exit 1
}
[ -f 00README.json ] || { echo "00README.json is missing." >&2; exit 1; }

# Everything the build needs, at its own path. README.md, justfile,
# indentconfig.yaml, .gitignore, main.pdf and the unused logo variant are
# left out; references.bib ships but 00README.json marks it "ignore" so
# arXiv does not try to run a bibliography tool over it.
tar -cf - \
  00README.json \
  main.tex \
  main.bbl \
  references.bib \
  sections \
  resources/figures \
  resources/prompts \
  resources/images/asteromorph-lockup-black.pdf \
  | (cd "$BUILD" && tar -xf -)

# Prove it builds the way arXiv builds it: pdflatex only, no latexmk, no
# biber, using the shipped main.bbl.
( cd "$BUILD" && for i in 1 2 3; do
    pdflatex -interaction=nonstopmode main.tex >/dev/null 2>&1 || true
  done )

LOG=$BUILD/main.log
FATAL=$(grep -c '^! ' "$LOG" || true)
UNDEF=$(grep -c 'undefined' "$LOG" || true)
PAGES=$(grep -o 'Output written on main.pdf ([0-9]* pages' "$LOG" | tail -1 | grep -o '[0-9]*' || echo 0)

echo "test build: ${PAGES} pages, ${FATAL} fatal error(s), ${UNDEF} undefined reference(s)"
[ "$FATAL" = "0" ] && [ "$UNDEF" = "0" ] && [ "$PAGES" -gt 0 ] || {
  echo "the packaged sources do not build -- archive not written" >&2
  grep -E '^! |undefined' "$LOG" | head >&2
  exit 1
}

( cd "$BUILD" && rm -f main.aux main.log main.out main.toc main.pdf \
    main.bcf main.run.xml main.fls main.fdb_latexmk )

( cd "$BUILD" && tar -czf "$OUT" 00README.json main.tex main.bbl \
    references.bib sections resources )
echo "wrote $OUT"
tar -tzf "$OUT" | grep -c . | sed 's/^/entries: /'

